Symplectic Lie groups and nilmanifolds associated with acyclic quivers

We give combinatorial criteria for the existence of left-invariant symplectic forms on the positive and full path Lie groups of finite acyclic quivers. For the nilpotent positive path Lie groups, the criterion also determines whether their compact quotients admit symplectic forms and forces the nilpotency step to be at most three. For the completely solvable full path Lie groups, we give a direct combinatorial criterion and an equivalent recursive criterion. In the symplectic case, the recursive procedure is realized by successive Hamiltonian reductions ending at an abelian symplectic Lie group. We characterize the existence of Lagrangian normal subgroups for a given form in both families, with applications to Lagrangian torus fibrations of compact nilmanifolds. We also describe the cohomology rings of the compact symplectic nilmanifolds and determine all Lefschetz ranks.

==> symplectic_computations/computations/check_local_module_lemma.py <==
#!/usr/bin/env python3
"""Finite exact checks of Lemma 7.7 (lem:localcoefficients), for p=0,...,6.

The exterior basis is theta, upsilon, zeta, with d zeta=theta wedge upsilon.
Only a acts on V_p, by E v_j=j v_(j-1). U and T are left multiplication
by upsilon and theta wedge zeta. The checks include the p=1 identification.
"""
import sympy as sp
from quiver_cohomology_exact import exterior_basis, wedge, wedge_sign, dm, exact_rank


def check(p):
    size = p+1
    E = sp.zeros(size)
    for j in range(1,size):
        E[j-1,j] = j
    bases = {k: exterior_basis(3,k) for k in range(-1,5)}
    indices = {k: {mask:i for i,mask in enumerate(b)} for k,b in bases.items()}
    D = {}
    for k in range(-1,4):
        matrix = sp.zeros(len(bases[k+1])*size,len(bases[k])*size)
        for j,mask in enumerate(bases[k]):
            if mask & 4:
                left = mask & 3
                for m,c in wedge({left:(-1)**left.bit_count()},{3:1}).items():
                    row, col = indices[k+1][m]*size, j*size
                    matrix[row:row+size,col:col+size] += c*sp.eye(size)
            m,c = wedge_sign(1,mask)
            if c:
                row, col = indices[k+1][m]*size, j*size
                matrix[row:row+size,col:col+size] += c*E
        D[k] = matrix
    assert all(not any(D[k+1]*D[k]) for k in range(3))
    Z = {k: dm(D[k]).nullspace().to_Matrix().T for k in range(4)}
    def operator(form,k,degree):
        result = sp.zeros(len(bases[k+degree])*size,len(bases[k])*size)
        for j,mask in enumerate(bases[k]):
            for m,c in wedge(form,{mask:1}).items():
                row, col = indices[k+degree][m]*size, j*size
                result[row:row+size,col:col+size] += c*sp.eye(size)
        return result
    def rank(form,k,degree):
        images = operator(form,k,degree)*Z[k]
        boundaries = D[k+degree-1]
        return exact_rank(boundaries.row_join(images))-exact_rank(boundaries)
    dimensions = [Z[k].cols-exact_rank(D[k-1]) for k in range(4)]
    U = [rank({2:1},k,1) for k in range(3)]
    T = [rank({5:1},k,2) for k in range(2)]
    assert dimensions == ([1,2,2,1] if p == 0 else [1,3,3,1])
    assert U == ([1,0,1] if p == 0 else [1,2,1])
    assert T == ([1,1] if p < 2 else [0,0])
    def vector(k,terms):
        result = sp.zeros(len(bases[k])*size,1)
        for mask,j,c in terms:
            result[indices[k][mask]*size+j] += c
        return result
    def boundary(k,v):
        return exact_rank(D[k-1].row_join(v)) == exact_rank(D[k-1])
    if p == 0:
        for k,mask in ((1,1),(2,6)):
            v = vector(k,[(mask,0,1)])
            assert not any(D[k]*v) and not boundary(k,v)
            for form,degree in (({2:1},1),({5:1},2)):
                if k+degree <= 3:
                    assert boundary(k+degree,operator(form,k,degree)*v)
    if p == 1:
        # Abstract generators have order upsilon,v,w; these are vector-space
        # and operator identifications, not products of coefficient classes.
        maps = {0: vector(0,[(0,0,1)]), 2: vector(1,[(1,1,1)]),
                4: vector(1,[(4,0,1),(2,1,-1)]), 6: vector(2,[(5,1,-1)])}
        for mask in (0,2,4,6):
            maps[mask|1] = operator({2:1},mask.bit_count(),1)*maps[mask]
        for k in range(4):
            H = sp.Matrix.hstack(*(maps[mask] for mask in bases[k]))
            assert not any(D[k]*H)
            assert exact_rank(D[k-1].row_join(H))-exact_rank(D[k-1]) == dimensions[k]
        for mask,v in maps.items():
            k = mask.bit_count()
            for abstract,form,degree in ((1,{2:1},1),(3,{5:1},2)):
                if k+degree > 3:
                    continue
                target,sign = wedge_sign(abstract,mask)
                expected = sign*maps[target] if sign else sp.zeros(len(bases[k+degree])*size,1)
                assert boundary(k+degree,operator(form,k,degree)*v-expected)
    ker = dm(E).nullspace().to_Matrix().T
    assert size-exact_rank(E) == 1
    abelian_rank = exact_rank(E.row_join(ker))-exact_rank(E)
    assert abelian_rank == int(p == 0)
    print(f'p={p}: dimensions={dimensions}, ranks U={U}, ranks T={T}, abelian rank={abelian_rank}', flush=True)


if __name__ == '__main__':
    for p in range(7):
        check(p)
    print('Lemma 7.7: all finite checks for p=0,...,6 passed, including the p=1 identification.', flush=True)


==> symplectic_computations/computations/compute_square_lefschetz.py <==
#!/usr/bin/env python3
"""Compute Appendix A.3 matrices M_k, ranks R(k,u), and graded Lefschetz strings."""
import argparse
import json
from pathlib import Path
import sympy as sp
from square_data import example_B, encode_lefschetz, read_json


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    group = parser.add_mutually_exclusive_group()
    group.add_argument('--t', default=None, help='Rational parameter for omega_t; defaults to 0.')
    group.add_argument('--matrix-json', type=Path,
                       help='JSON 4 by 4 B matrix, with integer or rational-string entries.')
    parser.add_argument('--output', type=Path, help='Write JSON to this file; otherwise print it.')
    args = parser.parse_args()
    if args.matrix_json:
        rows = json.loads(args.matrix_json.read_text(encoding='utf-8'))
        if (not isinstance(rows,list) or len(rows) != 4
                or any(not isinstance(row,list) or len(row) != 4 for row in rows)
                or any(type(c) not in (int,str) for row in rows for c in row)):
            parser.error('Supply a 4 by 4 JSON array of integers or rational strings.')
        B = sp.Matrix(rows).applyfunc(sp.Rational)
    else:
        B = example_B(sp.Rational(args.t or '0'))
    data = encode_lefschetz(B,read_json('square_cohomology_ring_appendix_basis.json'))
    output = json.dumps(data,indent=2,ensure_ascii=False)+'\n'
    if args.output:
        args.output.write_text(output,encoding='utf-8')
        print(args.output)
    else:
        print(output,end='')


if __name__ == '__main__':
    main()


==> symplectic_computations/computations/defect_lefschetz_and_solvable.py <==
#!/usr/bin/env python3
"""Exact reduced Lefschetz strings and solvable-path isotropic-ideal cuts.

Requires SymPy and the two cohomology modules in this directory.
The Lefschetz routine accepts NORMAL-FORM data, not an arbitrary input two-form.
Square factors may be supplied by their previously computed graded strings.
No lattice-preserving equivalence or integral cohomology claim is made.
"""
from __future__ import annotations
from collections import Counter
from itertools import combinations
from math import comb
import sympy as sp
from quiver_geometric_research import primitive_multiplicities, betti_character


def choose(n: int, k: int) -> int:
    return comb(n, k) if 0 <= k <= n else 0


def tensor_strings(first: dict, second: dict) -> dict:
    """Tensor product with total operator L1 tensor 1 + 1 tensor L2."""
    out = Counter()
    for (a,l),c in first.items():
        for (b,m),d in second.items():
            for j in range(min(l,m)):
                out[a+b+2*j,l+m-1-2*j] += c*d
    return dict(out)


def exterior_strings(dimension: int, rank: int) -> dict:
    if rank < 0 or rank > dimension or rank % 2:
        raise ValueError('Alternating rank must be even and within the dimension.')
    r, h = rank//2, dimension-rank
    out = Counter()
    for v in range(r+1):
        primitive = choose(2*r,v)-choose(2*r,v-2)
        for w in range(h+1):
            out[v+w,r-v+1] += primitive*choose(h,w)
    return dict(out)


def defect_strings(nodes: int, regular_leaves: list[int], edges: list[tuple],
                   defects: set[int], beta, square_strings: tuple=()) -> dict:
    """Graded Lefschetz strings in Theorem 7.8 (thm:allstrings).

    defects is the set D of corank-one star restrictions.
    regular_leaves[i] = ell_i - 1_D(i) in the current manuscript.
    beta is the nondegenerate alternating matrix on the b residual coordinates:
    use u_i at defect i, and a_i at an ordinary coordinate.
    edges = (i,j,positive even active multiplicity).
    Output: {(start_degree, string_length): multiplicity}.
    """
    D = set(defects)
    if not D <= set(range(nodes)):
        raise ValueError('Invalid defect index.')
    beta = sp.Matrix(beta)
    if beta.shape != (nodes,nodes) or beta + beta.T != sp.zeros(nodes):
        raise ValueError('beta must be alternating of order nodes.')
    if beta.rank() != nodes:
        raise ValueError('beta must be nonsingular.')
    halfw = sum(regular_leaves) + 2*sum(r for _,_,r in edges)
    prim = primitive_multiplicities(nodes,regular_leaves,edges)
    # Only 0/1/>=2 at defect nodes, and 0/>0 at ordinary nodes, matter.
    grouped = Counter()
    for (q,hw),mult in prim.items():
        types = tuple(min(x,2) if i in D else int(x>0) for i,x in enumerate(hw))
        grouped[q,types] += mult
    rank_cache = {}
    strings = Counter()
    for (q,types),mult in grouped.items():
        D0 = [i for i in D if types[i] == 0]
        D1 = {i for i in D if types[i] == 1}
        D2 = {i for i in D if types[i] == 2}
        O0 = {i for i in range(nodes) if i not in D and types[i] == 0}
        O1 = {i for i in range(nodes) if i not in D and types[i] != 0}
        for size in range(len(D0)+1):
            for subset in combinations(D0,size):
                A = set(subset)
                surviving = tuple(sorted(A | D2 | O0))
                if surviving not in rank_cache:
                    rank_cache[surviving] = beta.extract(surviving,surviving).rank()
                erank = 2*len(D1) + rank_cache[surviving]
                edim = len(A | D1 | D2 | O0) + 2*len(D1 | D2) + len(O1)
                current = tensor_strings({(q,halfw-q+1): mult},
                                         exterior_strings(edim,erank))
                for _ in A:
                    current = tensor_strings(current,{(0,2):1})
                h = len(D0)-len(A)
                for shift in range(h+1):
                    for (start,length),copies in current.items():
                        strings[start+h+shift,length] += copies*choose(h,shift)
    result = dict(strings)
    for factor in square_strings:
        result = tensor_strings(result,factor)
    return result


def normal_form_strings(nodes, regular_leaves, edges, D, beta, square_strings=()):
    """Current terminology for defect_strings; the original API remains valid."""
    return defect_strings(nodes, regular_leaves, edges, D, beta, square_strings)


def string_rank(strings: dict, k: int, power: int) -> int:
    if min(k,power)<0:
        raise ValueError('Nonnegative degrees and powers required.')
    return sum(m for (start,length),m in strings.items()
               if k>=start and (k-start)%2==0 and (k-start)//2+power<length)


def maximum_path_cut(vertices, arrows):
    """Maximum crossing-path count for a downward closed set in a forest.

    arrows=(name,start,end). Returns (a(Q), chosen_downward_closed_set, weights).
    Uses tree dynamic programming and integer path counts; no path enumeration.
    """
    vertices=tuple(vertices)
    if len(set(vertices))!=len(vertices):
        raise ValueError('Vertices must be distinct.')
    adjacency={v:[] for v in vertices}; incoming={v:[] for v in vertices}
    outgoing={v:[] for v in vertices}
    for idx,(_,u,v) in enumerate(arrows):
        if u not in adjacency or v not in adjacency or u==v:
            raise ValueError('Invalid arrow.')
        adjacency[u].append((v,idx));adjacency[v].append((u,idx))
        outgoing[u].append(v);incoming[v].append(u)
    parent={};roots=[];order=[]
    for root in vertices:
        if root in parent:continue
        roots.append(root);parent[root]=None;stack=[root]
        while stack:
            v=stack.pop();order.append(v)
            for w,e in adjacency[v]:
                if w==parent[v]:continue
                if w in parent:raise ValueError('Underlying multigraph must be a forest.')
                parent[w]=v;stack.append(w)
    indegree={v:len(incoming[v]) for v in vertices}
    queue=[v for v in vertices if not indegree[v]];top=[]
    while queue:
        v=queue.pop();top.append(v)
        for w in outgoing[v]:
            indegree[w]-=1
            if not indegree[w]:queue.append(w)
    if len(top)!=len(vertices):raise ValueError('Quiver is cyclic.')
    pred={};succ={}
    for v in top:pred[v]=1+sum(pred[w] for w in incoming[v])
    for v in reversed(top):succ[v]=1+sum(succ[w] for w in outgoing[v])
    weights=[pred[u]*succ[v] for _,u,v in arrows]
    dp={};decisions={}
    for v in reversed(order):
        for sv in (0,1):
            value=0
            for w,e in adjacency[v]:
                if parent.get(w)!=v:continue
                _,tail,head=arrows[e]
                opts=[]
                for sw in (0,1):
                    st,sh=(sv,sw) if tail==v else (sw,sv)
                    if st<sh:continue  # membership must be predecessor closed
                    opts.append((dp[w,sw]+weights[e]*(st-sh),sw))
                best=max(opts);value+=best[0];decisions[v,sv,w]=best[1]
            dp[v,sv]=value
    total=0;chosen=set()
    for root in roots:
        val,s=max((dp[root,s],s) for s in (0,1));total+=val
        stack=[(root,s)]
        while stack:
            v,s=stack.pop()
            if s:chosen.add(v)
            for w,_ in adjacency[v]:
                if parent.get(w)==v:stack.append((w,decisions[v,s,w]))
    return total,chosen,weights


if __name__=='__main__':
    J=sp.Matrix([[0,1],[-1,0]])
    for leaves,edges,D in [([1,0],[],set()),([0,0],[],{0}),
                           ([2,0],[],set()),([1,0],[],{0}),
                           ([1,0],[(0,1,2)],set()),([0,0],[(0,1,2)],{0}),
                           ([0,0],[(0,1,2)],{0,1})]:
        data=defect_strings(2,leaves,edges,D,J)
        original=[l+int(i in D) for i,l in enumerate(leaves)]
        betti=betti_character(2,original,edges)
        assert [string_rank(data,k,0) for k in range(len(betti))]==betti
        n=len(betti)-1
        print('ell_i-1_D(i)=',leaves,'active families=',edges,'D=',sorted(D),
              'L^(N-k) ranks=',[string_rank(data,k,n//2-k) for k in range(n//2+1)])
    for q in (3,4,7,8,11,12):
        arrows=[(str(i),i,i+1) for i in range(q-1)]
        value,D,w=maximum_path_cut(range(q),arrows)
        assert value==q*q//4
        print('T_q^+: q=',q,'a(A_q)=',value,'symplectic rank=',value+1)


==> symplectic_computations/computations/generate_square_appendix_data.py <==
#!/usr/bin/env python3
"""Generate appendix-basis files from the original rational data."""
import argparse
import json
from square_data import (ROOT, DEFAULT_TEX, read_json, appendix_ring,
                         parse_appendix, example_B, encode_lefschetz)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex', default=str(DEFAULT_TEX))
    args = parser.parse_args()
    ring = appendix_ring(read_json('square_cohomology_ring.json'),
                         read_json('square_dual_basis_changes.json'))
    outputs = {
        'square_cohomology_ring_appendix_basis.json': ring,
        'square_appendix_tables.json': parse_appendix(args.tex),
        'square_lefschetz_examples.json': {
            'description': 'All matrices M_k, ranks R(k,u), and graded Lefschetz strings for omega_0 and omega_1 in Appendix A.3. Basis indices follow the appendix-basis ring file; each JSON matrix is stored as a list of rows.',
            'cases': [{'t': t, **encode_lefschetz(example_B(t), ring)} for t in (0, 1)]},
    }
    for name, data in outputs.items():
        (ROOT / name).write_text(json.dumps(data, indent=2, ensure_ascii=False)+'\n', encoding='utf-8')
        print('Generated', name, flush=True)


if __name__ == '__main__':
    main()


==> symplectic_computations/computations/quiver_cohomology_exact.py <==
#!/usr/bin/env python3
"""Exact cohomology and Lefschetz calculations for acyclic path Lie algebras.

Requires Python 3.10+ and SymPy. No floating-point rank computations are used.
Run:  python quiver_cohomology_exact.py

The demonstration checks a supplementary six-dimensional rank-jump example
and all 36 Lefschetz maps of the ten-dimensional three-step example against
the character and graded-string formulas. The class below computes representatives and
individual products in the full rational cohomology ring.

Conventions: paths multiply from left to right; d(alpha)(x,y)=-alpha([x,y]).
The integral cohomology ring is NOT computed by this script. General exterior-
algebra calculations have exponential size; use small quivers for full rings.
"""
from __future__ import annotations

from collections import defaultdict, deque
from functools import lru_cache
from itertools import combinations, product
from math import comb
from typing import Iterable, Mapping, Sequence

import sympy as sp
from sympy.polys.matrices import DomainMatrix

Form = dict[int, sp.Expr]


@lru_cache(None)
def exterior_basis(n: int, degree: int) -> tuple[int, ...]:
    if not 0 <= degree <= n:
        return ()
    return tuple(sum(1 << i for i in indices)
                 for indices in combinations(range(n), degree))


def wedge_sign(a: int, b: int) -> tuple[int, int]:
    if a & b:
        return 0, 0
    inversions = sum((b & ((1 << i) - 1)).bit_count()
                     for i in range(a.bit_length()) if a & (1 << i))
    return a | b, (-1 if inversions % 2 else 1)


def wedge(a: Mapping[int, sp.Expr], b: Mapping[int, sp.Expr]) -> Form:
    out: dict[int, sp.Expr] = defaultdict(lambda: sp.Integer(0))
    for i, x in a.items():
        for j, y in b.items():
            mask, sign = wedge_sign(i, j)
            if sign:
                out[mask] += sign * x * y
    return {mask: sp.expand(value) for mask, value in out.items() if value != 0}


def power(form: Form, exponent: int) -> Form:
    if exponent < 0:
        raise ValueError('The exponent must be nonnegative.')
    result = {0: sp.Integer(1)}
    for _ in range(exponent):
        result = wedge(result, form)
    return result


def dm(matrix: sp.MatrixBase) -> DomainMatrix:
    return DomainMatrix.from_Matrix(matrix).convert_to(sp.QQ)


def exact_rank(matrix: sp.MatrixBase) -> int:
    return dm(matrix).rank()


class PathCohomology:
    """Rational Chevalley--Eilenberg DGA of a finite acyclic quiver.

    vertices: distinct hashable vertex labels.
    arrows:   (unique_name, starting_vertex, terminal_vertex) triples.
    Paths in the ordered basis are tuples of arrow names.
    The attribute n is the number m(Q) of non-trivial paths, not n(Q).
    """

    def __init__(self, vertices: Sequence, arrows: Sequence[tuple]):
        if len(set(vertices)) != len(vertices):
            raise ValueError('Vertex labels must be distinct.')
        names = [arrow[0] for arrow in arrows]
        if len(set(names)) != len(names):
            raise ValueError('Arrow names must be distinct.')
        vertices = tuple(vertices)
        outgoing = {v: [] for v in vertices}
        indegree = dict.fromkeys(vertices, 0)
        for i, (_, u, v) in enumerate(arrows):
            if u not in outgoing or v not in outgoing:
                raise ValueError('Every arrow must join declared vertices.')
            outgoing[u].append(i)
            indegree[v] += 1
        queue = deque(v for v in vertices if indegree[v] == 0)
        ordered = []
        while queue:
            u = queue.popleft()
            ordered.append(u)
            for i in outgoing[u]:
                v = arrows[i][2]
                indegree[v] -= 1
                if indegree[v] == 0:
                    queue.append(v)
        if len(ordered) != len(vertices):
            raise ValueError('The quiver must be acyclic.')
        paths: list[tuple[int, ...]] = []
        pending = deque((i,) for i in range(len(arrows)))
        while pending:
            p = pending.popleft()
            paths.append(p)
            for i in outgoing[arrows[p[-1]][2]]:
                pending.append(p + (i,))
        paths.sort(key=lambda p: (len(p), p))
        self.paths = tuple(tuple(names[i] for i in p) for p in paths)
        self.index = {p: i for i, p in enumerate(self.paths)}
        self.n = len(paths)
        self.dgenerators: dict[int, Form] = {}
        for p, i in self.index.items():
            terms: dict[int, sp.Expr] = defaultdict(lambda: sp.Integer(0))
            for split in range(1, len(p)):
                j, k = self.index[p[:split]], self.index[p[split:]]
                mask, sign = wedge_sign(1 << j, 1 << k)
                terms[mask] -= sign
            self.dgenerators[i] = dict(terms)
        self._D: dict[int, sp.MatrixBase] = {}
        self._Z: dict[int, sp.MatrixBase] = {}
        self._cohom: dict[int, tuple] = {}

    def covector(self, path: str | tuple) -> Form:
        path = (path,) if isinstance(path, str) else tuple(path)
        return {1 << self.index[path]: sp.Integer(1)}

    def two_form(self, terms: Iterable[tuple]) -> Form:
        """terms contains (coefficient, first_path, second_path)."""
        out: dict[int, sp.Expr] = defaultdict(lambda: sp.Integer(0))
        for coefficient, first, second in terms:
            coefficient = sp.Rational(coefficient)
            for mask, value in wedge(self.covector(first), self.covector(second)).items():
                out[mask] += coefficient * value
        return {mask: value for mask, value in out.items() if value}

    def differential(self, form: Form) -> Form:
        out: dict[int, sp.Expr] = defaultdict(lambda: sp.Integer(0))
        for mask, value in form.items():
            sign = 1
            for i in range(self.n):
                if not mask & (1 << i):
                    continue
                left = mask & ((1 << i) - 1)
                right = mask & ~((1 << (i + 1)) - 1)
                term = wedge(wedge({left: value * sign}, self.dgenerators[i]),
                             {right: sp.Integer(1)})
                for m, x in term.items():
                    out[m] += x
                sign = -sign
        return {mask: sp.expand(value) for mask, value in out.items() if value != 0}

    def differential_matrix(self, k: int) -> sp.MatrixBase:
        if k not in self._D:
            source, target = exterior_basis(self.n, k), exterior_basis(self.n, k + 1)
            lookup = {mask: i for i, mask in enumerate(target)}
            entries = {}
            for j, mask in enumerate(source):
                for m, x in self.differential({mask: sp.Integer(1)}).items():
                    entries[lookup[m], j] = x
            self._D[k] = sp.SparseMatrix(len(target), len(source), entries)
        return self._D[k]

    def cycles(self, k: int) -> sp.MatrixBase:
        if k not in self._Z:
            self._Z[k] = dm(self.differential_matrix(k)).nullspace().to_Matrix().T
        return self._Z[k]

    def _forms_from_columns(self, k: int, matrix: sp.MatrixBase) -> list[Form]:
        base = exterior_basis(self.n, k)
        return [{mask: matrix[i, j] for i, mask in enumerate(base) if matrix[i, j]}
                for j in range(matrix.cols)]

    def betti_numbers(self) -> list[int]:
        ranks = [exact_rank(self.differential_matrix(k)) for k in range(self.n + 1)]
        return [comb(self.n, k) - ranks[k] - (ranks[k - 1] if k else 0)
                for k in range(self.n + 1)]

    def _cohomology_data(self, k: int) -> tuple:
        if k in self._cohom:
            return self._cohom[k]
        D = self.differential_matrix(k - 1)
        _, pivots = dm(D).rref()
        boundaries = D[:, list(pivots)]
        Z = self.cycles(k)
        joined = boundaries.row_join(Z)
        _, pivots = dm(joined).rref()
        selected = [j - boundaries.cols for j in pivots if j >= boundaries.cols]
        H = Z[:, selected]
        full = boundaries.row_join(H)
        _, rows = dm(full.T).rref()
        rows = list(rows)
        inverse = full[rows, :].inv() if full.cols else sp.zeros(0, 0)
        result = boundaries.cols, H, rows, inverse
        self._cohom[k] = result
        return result

    def cohomology_representatives(self, k: int) -> list[Form]:
        return self._forms_from_columns(k, self._cohomology_data(k)[1])

    def cohomology_coordinates(self, k: int, form: Form) -> sp.MatrixBase:
        if any(mask.bit_count() != k for mask in form):
            raise ValueError('The form is not homogeneous of the requested degree.')
        if self.differential(form):
            raise ValueError('The form must be closed.')
        boundary_count, H, rows, inverse = self._cohomology_data(k)
        basis = exterior_basis(self.n, k)
        vector = sp.Matrix([form.get(basis[row], 0) for row in rows])
        coefficients = inverse * vector
        return coefficients[boundary_count:, :]

    def cup_product(self, k: int, i: int, ell: int, j: int) -> sp.MatrixBase:
        """Coordinates of the product of the i-th H^k and j-th H^ell basis classes."""
        if k + ell > self.n:
            return sp.zeros(0, 1)
        first = self.cohomology_representatives(k)[i]
        second = self.cohomology_representatives(ell)[j]
        return self.cohomology_coordinates(k + ell, wedge(first, second))

    def is_symplectic(self, omega: Form) -> bool:
        return self.n % 2 == 0 and not self.differential(omega) and bool(power(omega, self.n // 2))

    def lefschetz_rank(self, omega: Form, k: int, r: int) -> int:
        """Rank of [omega]^r:H^k -> H^(k+2r), via the Poincare pairing."""
        if k < 0 or r < 0 or k + 2*r > self.n:
            raise ValueError('Require k,r >= 0 and k+2r <= the dimension.')
        if self.differential(omega):
            raise ValueError('omega must be closed.')
        first = self._forms_from_columns(k, self.cycles(k))
        last_degree = self.n - k - 2*r
        second = self._forms_from_columns(last_degree, self.cycles(last_degree))
        wp, volume = power(omega, r), (1 << self.n) - 1
        rows = [[wedge(wedge(a, wp), b).get(volume, 0) for b in second] for a in first]
        matrix = sp.Matrix(rows) if first else sp.zeros(0, len(second))
        return exact_rank(matrix)

    def hard_ranks(self, omega: Form) -> list[int]:
        if not self.is_symplectic(omega):
            raise ValueError('A symplectic two-form is required.')
        d = self.n // 2
        return [self.lefschetz_rank(omega, k, d-k) for k in range(d+1)]


def three_step_formula(m: int) -> dict:
    """Character and graded Lefschetz-string formulas for the 4m+2 family.

    m must be positive and even. A string (start,length) has basis in degrees
    start,start+2,...,start+2(length-1), with L advancing one position.
    This local parameter m is the active-family size r in Section 7.3,
    not the manuscript's total path count m(Q).
    """
    if m <= 0 or m % 2:
        raise ValueError('m must be a positive even integer.')
    character = {(0, 0, 0): 1}
    for x, y in product((1, -1), repeat=2):
        new = defaultdict(int)
        for (degree, a, b), coefficient in character.items():
            for j in range(m+1):
                new[degree+j, a+j*x, b+j*y] += coefficient * comb(m, j)
        character = dict(new)
    A = [character.get((k, k % 2, k % 2), 0) for k in range(4*m+1)]
    T = [character.get((k, 0, 0), 0) - character.get((k, 2, 0), 0)
         - character.get((k, 0, 2), 0) + character.get((k, 2, 2), 0)
         for k in range(4*m+1)]
    def get(values, k):
        return values[k] if 0 <= k < len(values) else 0
    betti = [sum(comb(2,p)*get(A,k-p) for p in range(3)) for k in range(4*m+3)]
    hard = [2*get(A,k-1)+2*get(A,k-2)+get(T,k)-get(T,k-2)
            for k in range(2*m+2)]
    strings = defaultdict(int)
    for j in range(2*m+1):
        mu, nu = get(A,j)-get(A,j-2), get(T,j)-get(T,j-2)
        length = 2*m-j+1
        assert 0 <= nu <= mu
        for start, size, multiplicity in [
            (j,length+1,nu), (j+1,length,2*nu), (j+2,length-1,nu),
            (j,length,mu-nu), (j+1,length,2*(mu-nu)), (j+2,length,mu-nu)]:
            if size > 0 and multiplicity:
                strings[start,size] += multiplicity
    def rank(k, r):
        return sum(multiplicity for (start,size),multiplicity in strings.items()
                   if k >= start and (k-start) % 2 == 0 and (k-start)//2+r < size)
    assert [rank(k,0) for k in range(4*m+3)] == betti
    assert [rank(k,2*m+1-k) for k in range(2*m+2)] == hard
    # kappa is the current manuscript symbol; A is retained for existing callers.
    return {'kappa': A, 'A': A, 'T': T, 'betti': betti, 'hard_ranks': hard,
            'strings': dict(strings), 'rank': rank}


def demonstrations() -> None:
    six = PathCohomology(['s','u','t1','t2'],
                        [('a','s','u'),('b','u','t1'),('c','u','t2'),('d','s','t1')])
    assert six.betti_numbers() == [1,4,9,12,9,4,1]
    print('Six-dimensional example: paths =', six.paths)
    print('Betti numbers:', six.betti_numbers())
    for t in (0, 1):
        # e5=-(ab)*, e6=-(ac)*, with de5=e12, de6=e13.
        omega = six.two_form([(-1,'a',('a','b')), (1,'b','d'),
                              (-1,'c',('a','c')), (-t,'b',('a','b'))])
        expected = [1,2,7 if t == 0 else 8,12]
        assert six.hard_ranks(omega) == expected
        print(f't={t}: Hard-map ranks =', expected)
    assert [len(six.cohomology_representatives(k)) for k in range(7)] == six.betti_numbers()
    # Exercise the ring interface: every returned representative is closed.
    for degree in range(7):
        for form in six.cohomology_representatives(degree):
            assert not six.differential(form)
    for i in range(4):
        for j in range(4):
            assert six.cup_product(1,i,1,j) == -six.cup_product(1,j,1,i)
    m = 2
    arrows = [('a','s','u'),('c','v','t')] + [(f'b{i}','u','v') for i in range(m)]
    ten = PathCohomology(['s','u','v','t'], arrows)
    terms = [(1,'a','c')]
    for i in range(0,m,2):
        b, bp = f'b{i}', f'b{i+1}'
        terms.extend([(1,('a',b,'c'),bp), (1,('a',bp),(b,'c')),
                      (-1,('a',bp,'c'),b), (-1,('a',b),(bp,'c'))])
    omega = ten.two_form(terms)
    formulas = three_step_formula(m)
    assert ten.is_symplectic(omega)
    assert ten.betti_numbers() == formulas['betti']
    assert ten.hard_ranks(omega) == formulas['hard_ranks']
    count = 0
    for k in range(ten.n+1):
        for r in range((ten.n-k)//2+1):
            assert ten.lefschetz_rank(omega,k,r) == formulas['rank'](k,r)
            count += 1
    print('Ten-dimensional example: Betti numbers =', formulas['betti'])
    print('Hard-map ranks =', formulas['hard_ranks'])
    print(f'All {count} Lefschetz maps agree exactly with the character formulas.')
    print('Cohomology representatives and cup_product() are also available.')


if __name__ == '__main__':
    demonstrations()


==> symplectic_computations/computations/quiver_geometric_research.py <==
#!/usr/bin/env python3
"""Exact structural calculations for symplectic acyclic path Lie algebras.

Requires Python >=3.10 and SymPy, and quiver_cohomology_exact.py in this directory.
Provides: universal Betti character formula; Lefschetz strings for the
nondegenerate abelian-ideal region; and a rational Lagrangian-ideal constructor.
The latter returns a dictionary with exists=False when the criterion fails.
It concerns invariant forms and ideals, not all smooth Lagrangian fibrations.
"""
from __future__ import annotations
from collections import Counter, defaultdict
from itertools import product, combinations
from math import comb
import sympy as sp
from quiver_cohomology_exact import PathCohomology, exact_rank, exterior_basis, wedge


def convolution(a, b):
    c = [0] * (len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            c[i+j] += x*y
    return c


def character(nodes: int, leaves: list[int], edges: list[tuple[int,int,int]]):
    """Character of exterior algebra of sum l_i V_i + sum r_ij V_i tensor V_j."""
    if nodes != len(leaves) or any(x < 0 for x in leaves):
        raise ValueError('Invalid leaf multiplicities.')
    weights = Counter()
    for i, multiplicity in enumerate(leaves):
        for s in (-1,1):
            w = [0]*nodes; w[i] = s
            weights[tuple(w)] += multiplicity
    for i,j,multiplicity in edges:
        if i == j or min(i,j) < 0 or max(i,j) >= nodes or multiplicity < 1:
            raise ValueError('Invalid edge.')
        for s,t in product((-1,1), repeat=2):
            w = [0]*nodes; w[i],w[j] = s,t
            weights[tuple(w)] += multiplicity
    result = {(0, (0,)*nodes): 1}
    for w,m in weights.items():
        new = defaultdict(int)
        for (degree,weight),coefficient in result.items():
            for k in range(m+1):
                nw = tuple(x+k*y for x,y in zip(weight,w))
                new[degree+k,nw] += coefficient*comb(m,k)
        result = dict(new)
    return result


def betti_character(nodes, leaves, edges, squares=0):
    """Theorem 7.2 (thm:betti), including g_square factors."""
    ch = character(nodes,leaves,edges)
    dimv = 2*sum(leaves)+4*sum(r for _,_,r in edges)
    counts = [0]*(dimv+1)
    for (q,w),m in ch.items():
        if all(x in (0,1) for x in w):
            counts[q] += m
    result = convolution(counts,[comb(nodes,i) for i in range(nodes+1)])
    for _ in range(squares):
        result = convolution(result,[1,4,14,25,28,25,14,4,1])
    return result


def primitive_multiplicities(nodes,leaves,edges):
    """sl2^nodes highest-weight multiplicities in symplectic primitive forms.

    Assumes the indicated abelian ideal is nondegenerate for the chosen form.
    Each active edge multiplicity must be even; leaf multiplicities arbitrary.
    """
    if any(r % 2 for _,_,r in edges):
        raise ValueError('Active multiplicities must be even.')
    ch = character(nodes,leaves,edges)
    dimv = 2*sum(leaves)+4*sum(r for _,_,r in edges)
    mult = defaultdict(int)
    # Only dominant weights which occur can be highest weights.
    for (q,w),_ in ch.items():
        if q > dimv//2 or min(w,default=0) < 0:
            continue
        c = 0
        for eps in product((0,1),repeat=nodes):
            ww = tuple(x+2*e for x,e in zip(w,eps))
            c += (-1)**sum(eps)*(ch.get((q,ww),0)-ch.get((q-2,ww),0))
        if c < 0:
            raise AssertionError('Negative primitive multiplicity.')
        if c:
            mult[q,w] = c
    return dict(mult)


def lefschetz_strings(nodes,leaves,edges,beta):
    """Graded Lefschetz strings (start degree, length) for L=Omega_V+beta.

    Exact for the split forms with nondegenerate invariant Omega_V.  This
    includes EVERY symplectic form when the residual graph has no edges.
    Does not cover forms degenerate on star leaf ideals, or square factors.
    """
    beta = sp.Matrix(beta)
    if beta.shape != (nodes,nodes) or beta+beta.T != sp.zeros(nodes):
        raise ValueError('beta must be an alternating nodes by nodes matrix.')
    if exact_rank(beta) != nodes:
        raise ValueError('beta must be nondegenerate.')
    prim = primitive_multiplicities(nodes,leaves,edges)
    halfv = sum(leaves)+2*sum(r for _,_,r in edges)
    strings = Counter()
    for (q,hw),multiplicity in prim.items():
        zeros = [i for i,x in enumerate(hw) if x == 0]
        support = nodes-len(zeros)
        rank = exact_rank(beta.extract(zeros,zeros))
        r = rank//2
        radical = len(zeros)-rank
        length = halfv-q+1
        for v in range(r+1):
            p = comb(2*r,v)-(comb(2*r,v-2) if v >= 2 else 0)
            for i in range(support+1):
                for w in range(radical+1):
                    copies = multiplicity*p*comb(support,i)*comb(radical,w)
                    for h in range(min(length-1,r-v)+1):
                        start = q+v+i+w+2*h
                        size = length+r-v-2*h
                        strings[start,size] += copies
    return dict(strings)


def string_rank(strings,k,power):
    return sum(m for (start,length),m in strings.items()
               if k >= start and (k-start)%2 == 0
               and (k-start)//2+power < length)


def two_sat(n, clauses):
    """Literal: (variable index, required Boolean value). Returns assignment/None."""
    adj = [[] for _ in range(2*n)]; rev = [[] for _ in range(2*n)]
    def node(lit): return 2*lit[0]+int(lit[1])
    for a,b in clauses:
        a,b = node(a),node(b)
        for u,v in ((a^1,b),(b^1,a)):
            adj[u].append(v); rev[v].append(u)
    # Iterative Kosaraju avoids recursion depth limits.
    seen=set(); order=[]
    for root in range(2*n):
        if root in seen: continue
        seen.add(root); stack=[(root,0)]
        while stack:
            u,j=stack[-1]
            if j == len(adj[u]):
                order.append(u); stack.pop()
            else:
                stack[-1]=(u,j+1); v=adj[u][j]
                if v not in seen: seen.add(v); stack.append((v,0))
    comp=[-1]*(2*n); number=0
    for root in reversed(order):
        if comp[root] >= 0: continue
        comp[root]=number; stack=[root]
        while stack:
            u=stack.pop()
            for v in rev[u]:
                if comp[v] < 0: comp[v]=number; stack.append(v)
        number+=1
    if any(comp[2*i] == comp[2*i+1] for i in range(n)):
        return None
    values=[comp[2*i+1] > comp[2*i] for i in range(n)]
    assert all(values[i] == vi or values[j] == vj for (i,vi),(j,vj) in clauses)
    return values


def form_matrix(pc,omega):
    matrix=sp.zeros(pc.n)
    for mask,coefficient in omega.items():
        inds=[i for i in range(pc.n) if mask & (1<<i)]
        if len(inds) != 2: raise ValueError('Expected a two-form.')
        i,j=inds; matrix[i,j]+=coefficient; matrix[j,i]-=coefficient
    return matrix


def independent_columns(matrix):
    columns=matrix.columnspace()
    return sp.Matrix.hstack(*columns) if columns else sp.zeros(matrix.rows,0)


def lagrangian_ideal(pc: PathCohomology, omega):
    """Exact criterion AND rational construction in the ordered path basis.

    Returns {'exists':False,...} if no real Lagrangian ideal exists. On success,
    columns of 'basis' are a rational Lagrangian ideal. The form must be rational
    and symplectic. For non-rational input this routine is not supported.
    """
    if not pc.is_symplectic(omega):
        raise ValueError('The input form must be symplectic.')
    if max(map(len,pc.paths),default=0) > 3:
        raise ValueError('The path algebra must have length at most three.')
    active={p[1] for p in pc.paths if len(p)==3}
    families={}
    for b in sorted(active, key=lambda name: pc.index[(name,)]):
        triples=[p for p in pc.paths if len(p)==3 and p[1]==b]
        if len(triples) != 1:
            raise ValueError('An active arrow must have unique predecessor/successor.')
        a,_,c=triples[0]
        families.setdefault((a,c),[]).append(b)
    if any(len(bs)%2 for bs in families.values()):
        raise ValueError('Active multiplicities must be even.')
    core=[i for i,p in enumerate(pc.paths) if any(b in active for b in p)]
    residual=[i for i in range(pc.n) if i not in core]
    Omega=form_matrix(pc,omega)
    A=Omega.extract(core,core); B=Omega.extract(core,residual)
    C=Omega.extract(residual,residual)
    if core:
        invA=A.inv(); F=-invA*B; S=C+B.T*invA*B
    else:
        F=sp.zeros(0,len(residual)); S=C
    invS=S.inv() if residual else sp.zeros(0)
    boundary=sorted({x for a,c in families for x in (a,c)}, key=str)
    bi={a:i for i,a in enumerate(boundary)}
    hr={pc.paths[j]:i for i,j in enumerate(residual)}
    clauses=[((bi[a],True),(bi[c],True)) for a,c in families]
    forbidden=[]
    for a,c in combinations(boundary,2):
        if invS[hr[(a,)],hr[(c,)]]:
            forbidden.append((a,c)); clauses.append(((bi[a],False),(bi[c],False)))
    values=two_sat(len(boundary),clauses)
    result={'exists':values is not None,'active_edges':list(families),
            'forbidden_edges':forbidden,'residual_form':S}
    if values is None: return result
    excluded={a for a in boundary if values[bi[a]]}
    result['excluded']=excluded
    h=len(residual)
    W=invS[:,[hr[(a,)] for a in boundary if a in excluded]]
    derived_indices=[j for j,pidx in enumerate(residual) if len(pc.paths[pidx])>=2]
    D=sp.eye(h)[:,derived_indices]
    P=independent_columns(W.row_join(D))
    assert P.T*S*P == sp.zeros(P.cols)
    while P.cols < h//2:
        perp=(P.T*S).nullspace()
        for vec in perp:
            joined=P.row_join(vec)
            if exact_rank(joined)>P.cols:
                P=joined; break
        else: raise AssertionError('Symplectic extension failed.')
    assert all(all(P[hr[(a,)],j]==0 for j in range(P.cols)) for a in excluded)
    if core:
        core_index={pc.paths[pidx]:i for i,pidx in enumerate(core)}
        Omega0=sp.Matrix(A.rows,A.cols,lambda i,j:
            A[i,j] if len(pc.paths[core[i]])+len(pc.paths[core[j]])==4 else 0)
        N=Omega0.inv()*A-sp.eye(A.rows)
        assert N**3 == sp.zeros(A.rows)
        T=sp.eye(A.rows)-N/2+3*N**2/8
        assert T.T*A*T == Omega0
        indices=[]
        for (a,c),bs in families.items():
            useX=(a not in excluded or c in excluded)
            for b in bs:
                indices += [core_index[(a,b) if useX else (b,c)],core_index[(a,b,c)]]
        U=T*sp.eye(A.rows)[:,indices]
    else:
        U=sp.zeros(0,0)
    reordered=U.col_join(sp.zeros(h,U.cols)).row_join((F*P).col_join(P))
    basis=sp.zeros(pc.n,reordered.cols)
    for i,j in enumerate(core+residual): basis[j,:]=reordered[i,:]
    assert basis.cols == pc.n//2
    assert basis.T*Omega*basis == sp.zeros(basis.cols)
    # Verify the ideal condition via left-to-right path multiplication.
    def concatenate(p,q): return pc.index.get(p+q)
    inverse_rows=basis.T.rref()[1]
    coordinate_inverse=basis[list(inverse_rows),:].inv() if basis.cols else sp.zeros(0)
    for x,p in enumerate(pc.paths):
        ad=sp.zeros(pc.n)
        for y,q in enumerate(pc.paths):
            z=concatenate(p,q)
            if z is not None: ad[z,y]+=1
            z=concatenate(q,p)
            if z is not None: ad[z,y]-=1
        image=ad*basis
        coords=coordinate_inverse*image[list(inverse_rows),:]
        assert basis*coords == image, 'Not an ideal.'
    result['basis']=basis
    return result


def core_terms(a,bs,c):
    terms=[]
    for i in range(0,len(bs),2):
        b,bp=bs[i:i+2]
        terms += [(1,(a,b,c),bp),(1,(a,bp),(b,c)),
                  (-1,(a,bp,c),b),(-1,(a,b),(bp,c))]
    return terms


def demonstrations():
    # A complete residual-abelian example: Q_2 plus two maximal arrows.
    beta0=sp.zeros(4); beta1=sp.zeros(4)
    for i,j in ((0,1),(2,3)): beta0[i,j]=1; beta0[j,i]=-1
    for i,j in ((0,2),(1,3)): beta1[i,j]=1; beta1[j,i]=-1
    edges=[(0,1,2)]
    for label,beta in [('beta12+beta34',beta0),('beta13+beta24',beta1)]:
        strings=lefschetz_strings(4,[0]*4,edges,beta)
        n=12
        assert [string_rank(strings,k,0) for k in range(n+1)] == betti_character(4,[0]*4,edges)
        print('12D',label,'hard ranks:',[string_rank(strings,k,n//2-k) for k in range(n//2+1)])
    # Two independent active families in a connected quiver: dimension 20.
    vertices=['s','u1','u2','v1','v2','t']
    arrows=[('a1','s','u1'),('c1','v1','t'),('a2','s','u2'),('c2','v2','t'),
            ('b11','u1','v1'),('b12','u1','v1'),('b21','u2','v2'),('b22','u2','v2')]
    pc=PathCohomology(vertices,arrows)
    terms=core_terms('a1',['b11','b12'],'c1')+core_terms('a2',['b21','b22'],'c2')
    boundary=['a1','c1','a2','c2']
    omega_good=pc.two_form(terms+[(1,'a1','c1'),(1,'a2','c2')])
    good=lagrangian_ideal(pc,omega_good)
    assert good['exists'] and good['basis'].cols == 10
    omega_bad=pc.two_form(terms+[(1,x,y) for x,y in combinations(boundary,2)])
    bad=lagrangian_ideal(pc,omega_bad)
    assert not bad['exists'] and len(bad['forbidden_edges'])==6
    print('20D: good form has verified 10D ideal; bad form has no Lagrangian ideal.')
    # A two-step example, including the degenerate star-leaf restriction.
    six=PathCohomology(['s','u','t1','t2'], [('a','s','u'),('b','u','t1'),('c','u','t2'),('d','s','t1')])
    om=six.two_form([(-1,'a',('a','b')),(1,'b','d'),(-1,'c',('a','c'))])
    assert lagrangian_ideal(six,om)['exists']
    assert betti_character(2,[2,0],[]) == six.betti_numbers()
    print('6D: universal Betti formula and rational Lagrangian ideal verified.')

if __name__=='__main__': demonstrations()


def structural_data(pc: PathCohomology):
    """Extract (a,V,square)-data from paths; assumes the manuscript's criterion.

    Every vertex of the residual graph is an ARROW, not a quiver vertex.
    """
    active={p[1] for p in pc.paths if len(p)==3}
    arrows=[p[0] for p in pc.paths if len(p)==1 and p[0] not in active]
    triples={b:[p for p in pc.paths if len(p)==3 and p[1]==b]
             for b in sorted(active, key=lambda name: pc.index[(name,)])}
    if any(len(ps)!=1 for ps in triples.values()):
        raise ValueError('Boundary degree condition failed.')
    fam=Counter((ps[0][0],ps[0][2]) for ps in triples.values())
    boundary={a for e in fam for a in e}
    adj={a:set() for a in arrows}
    for i,a in enumerate(arrows):
        for b in arrows[i+1:]:
            if (a,b) in pc.index or (b,a) in pc.index:
                adj[a].add(b);adj[b].add(a)
    seen=set();selected=[];leaves=[];squares=0
    for root in arrows:
        if root in seen:continue
        comp=[];seen.add(root);stack=[root]
        while stack:
            a=stack.pop();comp.append(a)
            for b in adj[a]:
                if b not in seen:seen.add(b);stack.append(b)
        e=sum(len(adj[a]) for a in comp)//2
        if len(comp)==4 and e==4 and all(len(adj[a])==2 for a in comp):
            if boundary.intersection(comp):raise AssertionError('Active boundary in square.')
            squares+=1;continue
        choices=[a for a in comp if len(adj[a])==len(comp)-1]
        if e!=len(comp)-1 or not choices:
            raise ValueError('Residual component is not a star, singleton, or square.')
        preferred=[a for a in choices if a in boundary]
        if len(boundary.intersection(comp))>1:raise AssertionError('Two active boundaries in one star.')
        a=preferred[0] if preferred else min(choices,key=lambda x:arrows.index(x))
        selected.append(a);leaves.append(len(comp)-1)
    inds={a:i for i,a in enumerate(selected)}
    edges=[(inds[a],inds[c],r) for (a,c),r in fam.items()]
    if any(r%2 for _,_,r in edges):raise ValueError('Odd active multiplicity.')
    n=len(selected)+2*sum(leaves)+4*sum(r for _,_,r in edges)+8*squares
    assert n==pc.n
    if n%2:raise ValueError('Odd total dimension.')
    return {'nodes':len(selected),'selected_arrows':selected,'leaves':leaves,'edges':edges,'squares':squares}


def residual_abelian_h2_rank(nodes,edges,beta):
    """Proposition 7.11: rank L^(N-2) from H^2, for an edgeless residual graph.

    Requires at least one active family; edges lists active families, not
    edges of the residual graph. beta is the nonsingular residual form.
    """
    if not edges:
        raise ValueError('Proposition 7.11 requires at least one active family.')
    matrix = sp.Matrix(beta)
    if matrix.shape != (nodes,nodes) or matrix + matrix.T != sp.zeros(nodes) or not matrix.det():
        raise ValueError('beta must be nonsingular and alternating of order nodes.')
    if any(not (0 <= i < nodes and 0 <= j < nodes and i != j and r > 0 and r % 2 == 0)
           for i,j,r in edges):
        raise ValueError('Active families require distinct indices and positive even multiplicity.')
    Pi=matrix.inv()
    return comb(nodes,2)+sum(comb(r,2) for _,_,r in edges)+2*sum(r for i,j,r in edges if Pi[i,j])


==> symplectic_computations/computations/square_data.py <==
"""Exact data in the cohomology bases of the current Appendix A.

The original ring file has zero-based indices. The appendix-basis file uses
one-based indices, including indices in exterior forms. In degrees 5, 6, 7
the appendix uses the bases dual to degrees 3, 2, 1, respectively.
"""
from pathlib import Path
from collections import defaultdict
import json
import re
import sympy as sp
from quiver_cohomology_exact import PathCohomology, wedge, power

ROOT = Path(__file__).resolve().parent
DEFAULT_TEX = ROOT.parent / 'reference' / 'appendix.tex'


def read_json(name):
    return json.loads((ROOT / name).read_text(encoding='utf-8'))


def square_algebra():
    return PathCohomology([0, 1, 2],
        [('a1', 0, 1), ('a2', 0, 1), ('b1', 1, 2), ('b2', 1, 2)])


def decode_form(terms, index_base=0):
    return {sum(1 << (i-index_base) for i in indices): sp.Rational(c)
            for indices, c in terms if sp.Rational(c)}


def encode_form(form, index_base=0):
    return [[[i+index_base for i in range(8) if mask & (1 << i)], str(c)]
            for mask, c in sorted(form.items()) if c]


def representatives(ring):
    offset = ring.get('index_base', 0)
    return {int(k): [decode_form(f, offset) for f in forms]
            for k, forms in ring['representatives'].items()}


def sparse_coordinates(vector, index_base=0):
    return [[i+index_base, str(c)] for i, c in enumerate(vector) if c]


def product_coordinates(ring, k, i, ell, j):
    """Return a column vector; arguments i,j use the file's index base."""
    if k+ell > 8:
        return sp.zeros(0, 1)
    offset = ring.get('index_base', 0)
    result = sp.zeros(ring['betti'][k+ell], 1)
    if k == 0:
        result[j-offset] = 1
        return result
    if ell == 0:
        result[i-offset] = 1
        return result
    sign = 1
    if (k, i) > (ell, j):
        k, i, ell, j = ell, j, k, i
        sign = (-1)**(k*ell)
    for index, c in ring['products'].get(f'{k}:{i}|{ell}:{j}', []):
        result[index-offset] = sign*sp.Rational(c)
    return result


def change_matrices(raw, changes):
    """Columns express appendix basis vectors in the original bases."""
    matrices = {k: sp.eye(b) for k, b in enumerate(raw['betti'])}
    for key, columns in changes['changes'].items():
        k = int(key)
        matrix = sp.zeros(raw['betti'][8-k])
        for j, column in enumerate(columns):
            for i, coefficient in column:
                matrix[i, j] = sp.Rational(coefficient)
        matrices[8-k] = matrix
    return matrices


def appendix_ring(raw, changes):
    old = representatives(raw)
    matrices = change_matrices(raw, changes)
    inverses = {k: matrix.inv() for k, matrix in matrices.items()}
    new = {}
    for k, forms in old.items():
        new[k] = []
        for j in range(len(forms)):
            form = defaultdict(lambda: sp.Integer(0))
            for i in range(len(forms)):
                for mask, c in forms[i].items():
                    form[mask] += matrices[k][i, j]*c
            new[k].append({mask: c for mask, c in form.items() if c})
    products = {}
    for k in range(1, 9):
        for ell in range(k, 9-k):
            for i in range(len(old[k])):
                for j in range(len(old[ell])):
                    if k == ell and j < i:
                        continue
                    value = sp.zeros(len(old[k+ell]), 1)
                    for r in range(len(old[k])):
                        if not matrices[k][r, i]:
                            continue
                        for s in range(len(old[ell])):
                            if matrices[ell][s, j]:
                                value += matrices[k][r, i]*matrices[ell][s, j]*product_coordinates(raw, k, r, ell, s)
                    value = inverses[k+ell]*value
                    if any(value):
                        products[f'{k}:{i+1}|{ell}:{j+1}'] = sparse_coordinates(value, 1)
    labels = {'0': ['1'], '8': ['tau']}
    for k in range(1, 8):
        labels[str(k)] = [f'h_{{{k},{i+1}}}' if k <= 4
                          else f'hat_h_{{{8-k},{i+1}}}'
                          for i in range(raw['betti'][k])]
    return {
        'description': 'Rational cohomology ring of the graph Lie algebra g_square in the bases of Appendix A.',
        'manuscript_label': 'app:square',
        'index_base': 1,
        'index_convention': 'All basis indices and exterior indices start at 1; cohomological degrees retain their usual values 0 through 8.',
        'product_convention': 'Keys k:i|l:j have k<=l and i<=j if k=l. Reverse products using graded commutativity before treating an omitted key as zero. The degree-zero element is the unit.',
        'path_basis': raw['path_basis'],
        'differential': {str(int(i)+1): encode_form(decode_form(f), 1)
                         for i, f in raw['differential'].items()},
        'betti': raw['betti'],
        'basis_labels': labels,
        'representatives': {str(k): [encode_form(f, 1) for f in forms]
                            for k, forms in new.items()},
        'products': products,
    }


def parse_sum(expression, kind):
    expression = expression.replace(' ', '').replace('\\,', '')
    if kind == 'exterior':
        pattern = r'([+-]?)(\d*)e\^\{([1-8]+)\}'
    else:
        pattern = r'([+-]?)(\d*)\\mathbf\{(\d+)\}'
    matches = list(re.finditer(pattern, expression))
    if ''.join(m.group() for m in matches) != expression:
        raise ValueError(f'Unrecognized table expression: {expression}')
    result = defaultdict(int)
    for m in matches:
        sign, coefficient, index = m.groups()
        c = (-1 if sign == '-' else 1)*int(coefficient or '1')
        key = sum(1 << (int(i)-1) for i in index) if kind == 'exterior' else int(index)
        result[key] += c
    return {key: value for key, value in result.items() if value}


def parse_appendix(tex_path=DEFAULT_TEX):
    """Read the actual TeX representatives and multiplication tables."""
    text = Path(tex_path).read_text(encoding='utf-8')
    text = text[text.index('\\appendix'):]
    rep = {}
    pieces = re.split(r'\\textbf\{Degree (\d)\.\}', text)
    for i in range(1, len(pieces), 2):
        degree, content = int(pieces[i]), pieces[i+1]
        entries = re.findall(r'\\noindent \$(\d+):\\ (.+?)\.\$\\par', content)
        rep[str(degree)] = [encode_form(parse_sum(expr, 'exterior'), 1)
                            for _, expr in entries]
        if [int(j) for j, _ in entries] != list(range(1, len(entries)+1)):
            raise ValueError('Nonconsecutive representative indices.')
    products = {}
    pieces = re.split(r'\\textbf\{Block \$\((\d),(\d)\)\$\.\}', text)
    for i in range(1, len(pieces), 3):
        k, ell, content = int(pieces[i]), int(pieces[i+1]), pieces[i+2]
        content = content.split('\\end{multicols}', 1)[0]
        for line in content.splitlines():
            row = re.match(r'\\noindent \$(\d+):\$', line)
            if not row:
                continue
            for j, expr in re.findall(r'\$(\d+):([^$]+)\$', line):
                coefficients = parse_sum(expr, 'classes')
                products[f'{k}:{row.group(1)}|{ell}:{j}'] = [[r, str(c)] for r, c in sorted(coefficients.items())]
    quote = re.search(r'\\begin\{quote\}(.+?)\\end\{quote\}', text, re.S).group(1)
    G = {f'{i}:{j}': c for i, j, c in re.findall(r'\((\d+),(\d+)\):(-?\d+)', quote)}
    T = {}
    content = text.split('Define $T_{i;jk}$', 1)[1].split('These data', 1)[0]
    for line in content.splitlines():
        row = re.match(r'\\noindent \$(\d+):\$', line)
        if row:
            for j, k, c in re.findall(r'\((\d+),(\d+)\):(-?\d+)', line):
                T[f'{row.group(1)}:{j}:{k}'] = c
    return {'description': 'Tables transcribed from the current Appendix A; all indices start at 1.',
            'index_base': 1, 'representatives': rep, 'low_degree_products': products,
            'G_upper': G, 'T_j_less_than_k': T}


def omega_from_B(B):
    B = sp.Matrix(B).applyfunc(sp.Rational)
    if B.shape != (4, 4):
        raise ValueError('B must be a rational 4 by 4 matrix.')
    omega = {(1 << i) | (1 << (4+j)): B[i, j]
             for i in range(4) for j in range(4) if B[i, j]}
    if square_algebra().differential(omega):
        raise ValueError('B does not satisfy the closedness conditions in Appendix A.3.')
    if not B.det():
        raise ValueError('B must be nonsingular.')
    return omega


def example_B(t):
    return sp.Matrix([[t, 0, 1, 1], [1, 1, 0, 1],
                      [1, 0, 1, 0], [0, 1, 0, 0]])


def lefschetz_data(B, ring=None):
    """M_k, R(k,u), and graded Lefschetz strings for rational B in A.3.

    Matrices have target basis vectors as rows and source basis vectors as
    columns. Matrix entries, ranks, and strings use the appendix bases.
    """
    ring = ring or read_json('square_cohomology_ring_appendix_basis.json')
    if ring.get('index_base') != 1:
        raise ValueError('Use the appendix-basis ring file.')
    omega = omega_from_B(B)
    coefficients = square_algebra().cohomology_coordinates(2, omega)
    matrices = {}
    for k in range(7):
        M = sp.zeros(ring['betti'][k+2], ring['betti'][k])
        for i in range(M.cols):
            for j, c in enumerate(coefficients):
                if c:
                    M[:, i] += c*product_coordinates(ring, k, i+1, 2, j+1)
        matrices[k] = M
    ranks = {}
    for k in range(9):
        current = sp.eye(ring['betti'][k])
        ranks[k, 0] = current.rows
        for u in range(1, (8-k)//2+1):
            current = matrices[k+2*u-2]*current
            ranks[k, u] = current.rank()
    strings = {}
    for a in range(9):
        for length in range(1, (8-a)//2+2):
            multiplicity = (ranks.get((a, length-1), 0)-ranks.get((a-2, length), 0)
                            -ranks.get((a, length), 0)+ranks.get((a-2, length+1), 0))
            if multiplicity < 0:
                raise AssertionError('Negative string multiplicity.')
            if multiplicity:
                strings[a, length] = multiplicity
    return matrices, ranks, strings


def encode_lefschetz(B, ring):
    matrices, ranks, strings = lefschetz_data(B, ring)
    return {'B': [[str(x) for x in row] for row in sp.Matrix(B).tolist()],
            'M_k': {str(k): [[str(x) for x in row] for row in M.tolist()]
                    for k, M in matrices.items()},
            'R_k_u': {f'{k}:{u}': int(r) for (k, u), r in ranks.items()},
            'strings': [[a, length, int(m)] for (a, length), m in sorted(strings.items())]}


==> symplectic_computations/computations/verify_manuscript.py <==
#!/usr/bin/env python3
"""Run all exact finite checks for the current manuscript and save the results."""
import argparse
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path
import platform
import subprocess
import sys
import time
import sympy as sp
from square_data import DEFAULT_TEX
from verify_source_alignment import verify as verify_alignment

ROOT = Path(__file__).resolve().parent
PACKAGE = ROOT.parent


def main():
    if sys.flags.optimize:
        raise RuntimeError('Run without -O: the verification programs use assertions.')
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex', type=Path, default=DEFAULT_TEX,
                        help='Current full manuscript or appendix TeX; defaults to reference/appendix.tex.')
    parser.add_argument('--bib', type=Path, help='Optionally check the supplied BibTeX file identity.')
    parser.add_argument('--pdf', type=Path, help='Optionally check the supplied PDF file identity.')
    args = parser.parse_args()
    tex = args.tex.resolve()
    source_hash = hashlib.sha256(tex.read_bytes()).hexdigest()
    scripts = ('quiver_cohomology_exact.py', 'quiver_geometric_research.py',
               'defect_lefschetz_and_solvable.py', 'check_local_module_lemma.py',
               'verify_new_normal_forms.py', 'verify_square.py')
    report = {
        'status': 'running',
        'started_utc': datetime.now(timezone.utc).isoformat(),
        'python': platform.python_version(), 'sympy': sp.__version__,
        'tex_file': tex.name, 'tex_sha256': source_hash,
        'scope': 'Finite exact checks of examples, data, and formulas; not a verification of all general proofs.',
        'results': [],
    }
    report_path = PACKAGE/'verification_report.json'
    log_path = PACKAGE/'verification.log'
    with log_path.open('w',encoding='utf-8') as log:
        def emit(text):
            print(text,end='',flush=True)
            log.write(text)
            log.flush()
        emit(f'Python {platform.python_version()}, SymPy {sp.__version__}\n')
        emit(f'TeX reference: {tex.name}\n')
        try:
            alignment = verify_alignment(tex,args.bib,args.pdf)
        except (ValueError, OSError) as error:
            report['status'] = 'failed'
            report['source_alignment_error'] = str(error)
            report_path.write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
            emit(f'Source alignment failed: {error}\n')
            raise SystemExit(1)
        report['source_alignment'] = alignment
        emit(f"Body reference: {alignment['body_file']}; {alignment['statement_count']} statements aligned.\n")
        for name in scripts:
            emit('\n== '+name+' ==\n')
            command = [sys.executable,'-u',str(ROOT/name)]
            if name in ('verify_square.py','verify_new_normal_forms.py'):
                command.extend(['--tex',str(tex)])
            start = time.monotonic()
            process = subprocess.Popen(command,cwd=ROOT,stdout=subprocess.PIPE,
                                       stderr=subprocess.STDOUT,text=True,encoding='utf-8')
            for line in process.stdout:
                emit(line)
            code = process.wait()
            report['results'].append({'script':name,'return_code':code,
                                      'seconds':round(time.monotonic()-start,3)})
            if code:
                report['status'] = 'failed'
                report_path.write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
                raise SystemExit(code)
        report['status'] = 'passed'
        report['completed_utc'] = datetime.now(timezone.utc).isoformat()
        report['verified_counts'] = {
            'ring_files':2,'canonical_products_per_ring':3899,
            'nonzero_products_per_ring':653,'tex_representatives':71,
            'tex_low_degree_products':124,'G_entries':14,'T_entries':64,
            'high_degree_basis_changes':3,'rank_certificates':2,
            'square_ranks':50,'ten_dimensional_ranks':36,
            'example_7_10_ranks':10,'local_module_p_values':list(range(7))
        }
        examples = json.loads((ROOT/'manuscript_examples.json').read_text(encoding='utf-8'))['examples']
        report['verified_counts'].update({
            'body_statements_compared':alignment['statement_count'],
            'example_4_14_independent_cover_subset_checks':32,
            'example_4_14_rational_ideal_certificates':1,
            'example_6_9_directed_path_cases':len(examples['ex:triangularrank']['directed_path_cases']),
            'example_7_10_stored_rank_entries':sum(len(c['R_k_u']) for c in examples['ex:lefschetzvariation']['cases']),
        })
        report_path.write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
        emit('\nAll requested finite checks passed.\n')


if __name__ == '__main__':
    main()


==> symplectic_computations/computations/verify_new_normal_forms.py <==
#!/usr/bin/env python3
"""Reproduce and export Examples 4.14, 6.9, 7.10 and the H^2 rank checks.

The numerical rows of Example 7.10 are read from the supplied TeX. Default
input consists of exact excerpts of the current manuscript. Use --write-data
to regenerate manuscript_examples.json; otherwise the saved data are checked.
"""
import argparse
from itertools import combinations
import json
from pathlib import Path
import sys
import sympy as sp
from quiver_cohomology_exact import PathCohomology, three_step_formula
from quiver_geometric_research import (
    core_terms, residual_abelian_h2_rank, form_matrix, lagrangian_ideal,
    betti_character, structural_data,
)
from defect_lefschetz_and_solvable import normal_form_strings, string_rank, maximum_path_cut
from verify_source_alignment import DEFAULT_BODY, variation_table

ROOT = Path(__file__).resolve().parent
OUTPUT = ROOT / 'manuscript_examples.json'


def matrix_data(matrix):
    return [[str(x) for x in row] for row in matrix.tolist()]


def form_data(pc, omega):
    """Each term is coefficient * first_path^* wedge second_path^*."""
    result = []
    for mask, coefficient in sorted(omega.items()):
        i, j = [i for i in range(pc.n) if mask & (1 << i)]
        result.append({'coefficient': str(coefficient),
                       'first_path': list(pc.paths[i]),
                       'second_path': list(pc.paths[j])})
    return result


def variation_example(tex):
    expected = variation_table(tex)
    vertices = ['s','u','v','t','w']
    arrows = [('a','s','u'),('b1','u','v'),('b2','u','v'),('c','v','t'),('f','u','w')]
    pc = PathCohomology(vertices, arrows)
    core = core_terms('a',['b1','b2'],'c')
    base = [(1,'a',('a','f')),(1,'f','c')]
    beta = sp.Matrix([[0,1],[-1,0]])
    cases = []
    for name, extra, leaves, D in [
        ('omega_0',base,[0,0],{0}),
        ('omega_1',base+[(1,'f',('a','f'))],[1,0],set()),
    ]:
        omega = pc.two_form(core+extra)
        assert pc.n == 12 and pc.is_symplectic(omega)
        strings = normal_form_strings(2,leaves,[(0,1,2)],D,beta)
        direct = [pc.lefschetz_rank(omega,k,6-k) for k in range(5)]
        assert direct == expected[name]
        assert direct == [string_rank(strings,k,6-k) for k in range(5)]
        ranks = {f'{k}:{u}':string_rank(strings,k,u)
                 for k in range(13) for u in range((12-k)//2+1)}
        assert [ranks[f'{k}:0'] for k in range(13)] == betti_character(2,[1,0],[(0,1,2)])
        cases.append({
            'form':name, 'omega_terms':form_data(pc,omega),
            'symplectic_determinant':str(form_matrix(pc,omega).det()),
            'normal_form_data':{'nodes':2,'regular_leaves':leaves,
                'active_families':[[0,1,2]],'D':sorted(D),'beta':matrix_data(beta)},
            'manuscript_degrees':list(range(5)), 'manuscript_ranks':direct,
            'R_k_u':ranks,
            'strings':[[a,length,int(m)] for (a,length),m in sorted(strings.items())],
        })
        print(f'Example 7.10, {name}: TeX rows and direct ranks agree: {direct}.',flush=True)
    return {'label':'ex:lefschetzvariation','number':'7.10',
            'vertices':vertices,'arrows':[list(a) for a in arrows],
            'path_basis':[list(p) for p in pc.paths], 'dimension':pc.n,
            'rank_verification':'The 10 printed ranks are checked directly in the Chevalley--Eilenberg complex; the other ranks are obtained from Theorem 7.8.',
            'cases':cases}


def twenty_example():
    vertices = ['s','u1','u2','v1','v2','t']
    arrows = [('a1','s','u1'),('c1','v1','t'),('a2','s','u2'),('c2','v2','t'),
              ('b11','u1','v1'),('b12','u1','v1'),('b21','u2','v2'),('b22','u2','v2')]
    pc = PathCohomology(vertices, arrows)
    terms = core_terms('a1',['b11','b12'],'c1')+core_terms('a2',['b21','b22'],'c2')
    boundary = ['a1','c1','a2','c2']
    extras = [[(1,'a1','c1'),(1,'a2','c2')],
              [(1,x,y) for x,y in combinations(boundary,2)]]
    cases = []
    for i, extra in enumerate(extras):
        omega = pc.two_form(terms+extra)
        result = lagrangian_ideal(pc,omega)
        assert result['exists'] == (i == 0)
        active = {frozenset(e) for e in result['active_edges']}
        forbidden = {frozenset(e) for e in result['forbidden_edges']}
        assert active == {frozenset(('a1','c1')),frozenset(('a2','c2'))}
        assert forbidden == (active if i == 0 else {frozenset(e) for e in combinations(boundary,2)})
        covers = [set(c) for size in range(5) for c in combinations(boundary,size)
                  if all(set(c) & e for e in active)
                  and all(not e <= set(c) for e in forbidden)]
        assert bool(covers) == result['exists']
        if i == 0:
            assert {'a1','a2'} in covers
        case = {'form':f'omega_{i}','omega_terms':form_data(pc,omega),
                'symplectic_determinant':str(form_matrix(pc,omega).det()),
                'inverse_form_graph':[list(e) for e in combinations(boundary,2) if frozenset(e) in forbidden],
                'independent_vertex_covers':[sorted(c) for c in covers],
                'lagrangian_ideal_exists':bool(result['exists'])}
        if result['exists']:
            assert result['basis'].cols == 10
            case['lagrangian_ideal_basis_columns'] = matrix_data(result['basis'].T)
        cases.append(case)
    assert pc.n == 20
    structure = structural_data(pc)
    structure['edges'] = [list(e) for e in structure['edges']]
    print('Example 4.14: both inverse form graphs, all 16 subsets, and a rational 10-dimensional ideal verified.',flush=True)
    return {'label':'ex:twenty','number':'4.14','dimension':20,
            'vertices':vertices,'arrows':[list(a) for a in arrows],
            'path_basis':[list(p) for p in pc.paths],
            'boundary_order':boundary,'structural_data':structure,'cases':cases}


def triangular_example():
    q = 7
    basis = [(i,j) for i in range(1,q+1) for j in range(i,q+1)]
    index = {x:i for i,x in enumerate(basis)}
    omega = sp.zeros(len(basis))
    lam = {(1,7):1,(2,6):1,(3,5):1}
    for r,(i,j) in enumerate(basis):
        for s,(k,l) in enumerate(basis):
            omega[r,s] = -(int(j == k)*lam.get((i,l),0)-int(l == i)*lam.get((k,j),0))
    for a,b in [((1,1),(2,2)),((3,3),(4,4))]:
        omega[index[a],index[b]] += 1
        omega[index[b],index[a]] -= 1
    assert omega.rank() == 28 and omega.det() == 1
    cuts = []
    for q in (3,4,7,8,11,12):
        vertices = list(range(1,q+1))
        arrows = [(f'a{i}',i,i+1) for i in range(1,q)]
        a_Q,D,weights = maximum_path_cut(vertices,arrows)
        assert a_Q == q*q//4
        sigma = a_Q+1
        lagrangian_dimension = q*(q+1)//4
        delta = lagrangian_dimension-sigma
        assert delta == (q//4-1 if q%4 == 0 else (q-3)//4)
        cuts.append({'q':q,'a_Q':a_Q,'downward_closed_set':sorted(D),
                     'arrow_weights':weights,'sigma':sigma,
                     'lagrangian_dimension':lagrangian_dimension,'Delta_q':delta})
    print('Example 6.9: determinant 1, rank 28; a(A_q), sigma and Delta_q verified for six values of q.',flush=True)
    return {'label':'ex:triangularrank','number':'6.9','q':7,'dimension':28,
            'matrix_basis':[list(p) for p in basis],
            'omega_upper_entries':[[i+1,j+1,str(omega[i,j])] for i in range(28) for j in range(i+1,28) if omega[i,j]],
            'entry_index_base':1,'determinant':'1','rank':28,'directed_path_cases':cuts}


def second_rank_examples():
    cases = []
    for pairs,expected in ((((0,1),(2,3)),11),(((0,2),(1,3)),7)):
        beta = sp.zeros(4)
        for i,j in pairs:
            beta[i,j],beta[j,i] = 1,-1
        strings = normal_form_strings(4,[0]*4,[(0,1,2)],set(),beta)
        rank = residual_abelian_h2_rank(4,[(0,1,2)],beta)
        assert rank == expected == string_rank(strings,2,4)
        cases.append({'beta':matrix_data(beta),'inverse_beta':matrix_data(beta.inv()),'H2_rank':rank})
    try:
        residual_abelian_h2_rank(2,[],sp.Matrix([[0,1],[-1,0]]))
    except ValueError:
        pass
    else:
        raise AssertionError('An active family is required in Proposition 7.11.')
    r2 = three_step_formula(2)
    assert r2['betti'] == [1,4,13,28,46,56,46,28,13,4,1]
    assert r2['hard_ranks'] == [1,2,6,20,41,56]
    print('Proposition 7.11: ranks 11 and 7 verified; the active-family hypothesis is enforced.',flush=True)
    return {'label':'prop:secondlefschetz','number':'7.11',
            'nodes':4,'active_families':[[0,1,2]],'cases':cases,
            'single_active_family_r2':{'dimension':10,'betti':r2['betti'],
                'ranks_L_5_minus_k':r2['hard_ranks']}}


def compute(tex_path=DEFAULT_BODY):
    tex = Path(tex_path).read_text(encoding='utf-8')
    if '\\label{ex:lefschetzvariation}' not in tex:
        if '\\documentclass' in tex or '\\label{sec:groups}' in tex:
            raise ValueError('Full manuscript is missing ex:lefschetzvariation.')
        tex = DEFAULT_BODY.read_text(encoding='utf-8')
    return {
        'description':'Exact data for the computational examples of the manuscript dated 2026-10-16.',
        'conventions':{'coefficients':'rational strings',
            'path_order':'The path_basis list in each example.',
            'normal_form_indices':'nodes, active_families and D use zero-based program indices.',
            'ideal_basis':'Each listed vector is one column, expressed in path_basis order.'},
        'examples':{'ex:twenty':twenty_example(),
                    'ex:triangularrank':triangular_example(),
                    'ex:lefschetzvariation':variation_example(tex),
                    'prop:secondlefschetz':second_rank_examples()},
    }


def main():
    if sys.flags.optimize:
        raise RuntimeError('Run without -O: these checks use assertions.')
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex',type=Path,default=DEFAULT_BODY)
    parser.add_argument('--write-data',action='store_true',help='Regenerate manuscript_examples.json.')
    args = parser.parse_args()
    data = compute(args.tex)
    if args.write_data:
        OUTPUT.write_text(json.dumps(data,indent=2,ensure_ascii=False)+'\n',encoding='utf-8')
        print('Generated manuscript_examples.json.',flush=True)
    else:
        if json.loads(OUTPUT.read_text(encoding='utf-8')) != data:
            raise AssertionError('Saved manuscript examples differ from the recomputed data.')
        print('All saved manuscript example data agree with the recomputation.',flush=True)


if __name__ == '__main__':
    main()


==> symplectic_computations/computations/verify_source_alignment.py <==
#!/usr/bin/env python3
"""Check the computation references against this manuscript version.

Statement comparisons ignore whitespace and TeX comments. They check source
alignment, not the truth of the general statements. Numerical checks are run
separately by verify_manuscript.py.
"""
import argparse
import hashlib
import json
from pathlib import Path
import re

PACKAGE = Path(__file__).resolve().parent.parent
DEFAULT_BODY = PACKAGE / 'reference' / 'computation_excerpts.tex'


def normalized_tex(text):
    text = re.sub(r'(?<!\\)%[^\n]*', '', text)
    return re.sub(r'\s+', '', text)


def statement(text, label):
    marker = '\\label{' + label + '}'
    if text.count(marker) != 1:
        raise ValueError(f'Expected exactly one label {label}.')
    pos = text.index(marker)
    begins = list(re.finditer(
        r'\\begin\{(theorem|proposition|lemma|example|definition|remark)\}',
        text[:pos]))
    if not begins:
        raise ValueError(f'No statement found for {label}.')
    begin = begins[-1]
    ending = '\\end{' + begin[1] + '}'
    end = text.index(ending, pos) + len(ending)
    return text[begin.start():end]


def digest_statement(text):
    return hashlib.sha256(normalized_tex(text).encode('utf-8')).hexdigest()


def variation_table(text):
    body = statement(text, 'ex:lefschetzvariation')
    rows = {}
    for index, entries in re.findall(r'\$\\omega_([01])\$\s*&([^\n]+)', body):
        rows['omega_' + index] = [int(x) for x in re.findall(r'\$(\d+)\$', entries)]
    if set(rows) != {'omega_0', 'omega_1'} or any(len(r) != 5 for r in rows.values()):
        raise ValueError('Could not read the five ranks for each form in ex:lefschetzvariation.')
    return rows


def verify(tex_path=None, bib_path=None, pdf_path=None):
    manifest = json.loads((PACKAGE / 'manuscript_reference.json').read_text(encoding='utf-8'))
    source = Path(tex_path) if tex_path else DEFAULT_BODY
    text = source.read_text(encoding='utf-8')
    # An appendix-only input remains supported by the original --tex interface.
    body_source = source
    if '\\label{ex:lefschetzvariation}' not in text:
        if '\\documentclass' in text or '\\label{sec:groups}' in text:
            raise ValueError('Full manuscript is missing ex:lefschetzvariation.')
        body_source = DEFAULT_BODY
        text = body_source.read_text(encoding='utf-8')
    checked = []
    for label, reference in manifest['computation_statements'].items():
        actual = digest_statement(statement(text, label))
        if actual != reference['normalized_sha256']:
            raise ValueError(f'{label} differs from the recorded manuscript; review this statement before updating its reference.')
        checked.append(label)
    appendix = PACKAGE / 'reference' / 'appendix.tex'
    if hashlib.sha256(appendix.read_bytes()).hexdigest() != manifest['appendix_sha256']:
        raise ValueError('The bundled appendix differs from its source record.')
    verified_sources = []
    for role, path in (('bib', bib_path), ('pdf', pdf_path)):
        if path is not None:
            actual = hashlib.sha256(Path(path).read_bytes()).hexdigest()
            if actual != manifest['sources'][role]['sha256']:
                raise ValueError(f'The supplied {role.upper()} is not the recorded manuscript version.')
            verified_sources.append(role)
    return {
        'body_file': body_source.name,
        'body_source': 'provided_tex' if tex_path is not None and body_source == source else 'bundled_excerpts',
        'body_sha256': hashlib.sha256(body_source.read_bytes()).hexdigest(),
        'statement_count': len(checked),
        'statement_labels': checked,
        'variation_table': variation_table(text),
        'full_tex_identity_matches': hashlib.sha256(source.read_bytes()).hexdigest() == manifest['sources']['tex']['sha256'],
        'additional_source_identities_verified': verified_sources,
    }


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex', type=Path)
    parser.add_argument('--bib', type=Path)
    parser.add_argument('--pdf', type=Path)
    args = parser.parse_args()
    print(json.dumps(verify(args.tex, args.bib, args.pdf), indent=2))


==> symplectic_computations/computations/verify_square.py <==
#!/usr/bin/env python3
"""Verify the original data, the appendix bases, the TeX tables, and ranks."""
import argparse
import sympy as sp
from quiver_cohomology_exact import wedge, power, exact_rank
from quiver_geometric_research import form_matrix
from square_data import (DEFAULT_TEX, read_json, square_algebra, representatives,
                         decode_form, change_matrices, product_coordinates,
                         parse_appendix, example_B, omega_from_B, lefschetz_data,
                         encode_lefschetz)


def verify(tex_path=DEFAULT_TEX):
    raw = read_json('square_cohomology_ring.json')
    ring = read_json('square_cohomology_ring_appendix_basis.json')
    changes = read_json('square_dual_basis_changes.json')
    tables = read_json('square_appendix_tables.json')
    assert parse_appendix(tex_path) == tables, 'TeX tables differ from the supplied table file.'
    g = square_algebra()
    old, rep = representatives(raw), representatives(ring)
    assert raw['path_basis'] == ring['path_basis'] == [list(p) for p in g.paths]
    assert g.betti_numbers() == raw['betti'] == ring['betti'] == [1,4,14,25,28,25,14,4,1]
    assert [exact_rank(g.differential_matrix(k)) for k in range(9)] == [0,4,10,21,21,10,4,0,0]
    for k in range(8):
        assert not any(g.differential_matrix(k+1)*g.differential_matrix(k))
    for i in range(8):
        expected = g.differential({1 << i: sp.Integer(1)})
        assert decode_form(raw['differential'][str(i)]) == expected
        assert decode_form(ring['differential'][str(i+1)], 1) == expected
    matrices = change_matrices(raw, changes)
    inverses = {k: A.inv() for k, A in matrices.items()}
    for k in range(9):
        assert old[k] == g.cohomology_representatives(k), (k, 'original basis')
        assert len(rep[k]) == raw['betti'][k]
        for i, form in enumerate(rep[k]):
            assert not g.differential(form)
            assert g.cohomology_coordinates(k, form) == matrices[k][:, i]
    for k in range(1, 5):
        assert [decode_form(f, 1) for f in tables['representatives'][str(k)]] == rep[k]
    assert rep[8] == [{255: 1}]
    for k in (1, 2, 3):
        for i, f in enumerate(rep[k]):
            for j, h in enumerate(rep[8-k]):
                assert wedge(f, h).get(255, 0) == int(i == j), (k, i, j, 'dual basis')
    for data, forms, convert in ((raw, old, {k: sp.eye(b) for k,b in enumerate(raw['betti'])}),
                                 (ring, rep, inverses)):
        n = 0
        offset = data.get('index_base', 0)
        nonzero = set()
        for k in range(1, 9):
            for ell in range(k, 9-k):
                for i, f in enumerate(forms[k]):
                    for j, h in enumerate(forms[ell]):
                        if k == ell and j < i:
                            continue
                        actual = convert[k+ell]*g.cohomology_coordinates(k+ell, wedge(f, h))
                        assert actual == product_coordinates(data, k, i+offset, ell, j+offset), (k,ell,i,j)
                        if any(actual):
                            nonzero.add(f'{k}:{i+offset}|{ell}:{j+offset}')
                        n += 1
        assert nonzero == set(data['products']), 'Unexpected or missing nonzero product key.'
        assert n == 3899 and len(nonzero) == 653
    low = {key: value for key, value in ring['products'].items()
           if sum(int(part.split(':')[0]) for part in key.split('|')) <= 4}
    assert low == tables['low_degree_products']
    G = {f'{i+1}:{j+1}': str(wedge(f,h).get(255,0))
         for i,f in enumerate(rep[4]) for j,h in enumerate(rep[4])
         if j >= i and wedge(f,h).get(255,0)}
    T = {}
    for i,f in enumerate(rep[2]):
        for j,h in enumerate(rep[3]):
            fh = wedge(f,h)
            for k in range(j+1,len(rep[3])):
                c = wedge(fh,rep[3][k]).get(255,0)
                if c:
                    T[f'{i+1}:{j+1}:{k+1}'] = str(c)
    assert G == tables['G_upper'] and T == tables['T_j_less_than_k']
    assert len(low) == 124 and len(G) == 14 and len(T) == 64
    print('Both ring files: 3899 canonical products each, including zeros; 653 nonzero entries each.', flush=True)
    print('TeX: 71 representatives, 124 low-degree products, 14 G entries, 64 T entries verified.', flush=True)
    print('All three high-degree basis changes and their duality identities verified.', flush=True)
    examples = read_json('square_lefschetz_examples.json')['cases']
    certificates = read_json('square_lefschetz_certificate.json')['cases']
    assert [c['t'] for c in examples] == [c['t'] for c in certificates] == [0,1]
    for saved, certificate in zip(examples, certificates):
        t = saved['t']
        B = example_B(t)
        omega = omega_from_B(B)
        assert {k:v for k,v in saved.items() if k != 't'} == encode_lefschetz(B, ring)
        M, ranks, strings = lefschetz_data(B, ring)
        # Direct Chevalley--Eilenberg ranks, independently of the multiplication file.
        for (k,u), rank in ranks.items():
            assert g.lefschetz_rank(omega,k,u) == rank, (t,k,u)
            recovered = sum(m for (a,length),m in strings.items()
                            if k >= a and (k-a)%2 == 0 and (k-a)//2+u < length)
            assert recovered == rank
        assert len(ranks) == 25
        C = sp.Matrix(certificate['matrix']).applyfunc(sp.Rational)
        direct = sp.Matrix([[wedge(wedge(f,power(omega,2)),h).get(255,0)
                             for h in rep[2]] for f in rep[2]])
        assert C == direct == M[4]*M[2]
        rank = certificate['rank']
        assert rank == (11 if t == 0 else 12) == ranks[2,2] == C.rank()
        assert form_matrix(g,omega).det() == sp.Rational(certificate['symplectic_determinant']) == (t-2)**2
        kernel = sp.Matrix.hstack(*(sp.Matrix(v).applyfunc(sp.Rational)
                                   for v in certificate['kernel_columns']))
        assert kernel.cols == kernel.rank() == C.cols-rank
        assert C*kernel == sp.zeros(C.rows,kernel.cols)
        rows, cols = certificate['minor_rows'], certificate['minor_columns']
        assert len(rows) == len(set(rows)) == len(cols) == len(set(cols)) == rank
        determinant = C.extract(rows,cols).det()
        assert determinant == sp.Rational(certificate['minor_determinant']) != 0
        print(f't={t}: all 25 ranks and all graded Lefschetz strings verified; rank L^2={rank}, minor={determinant}.', flush=True)
    return {'canonical_products_per_basis': 3899, 'nonzero_products_per_basis': 653,
            'tex_representatives': 71, 'low_degree_products': 124, 'G_entries': 14,
            'T_entries': 64, 'dual_basis_changes': 3, 'square_rank_checks': 50}


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex', default=str(DEFAULT_TEX), help='Current full manuscript or appendix TeX.')
    args = parser.parse_args()
    verify(args.tex)


==> symplectic_computations/verify.sh <==
#!/bin/sh
set -eu
PACKAGE_DIR=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
exec python3 "$PACKAGE_DIR/computations/verify_manuscript.py" "$@"

